Fast Stencil-Code Computation on a Wafer-Scale Processor

The performance of CPU-based and GPU-based systems is often low for PDE codes, where large, sparse, and often structured systems of linear equations must be solved. Iterative solvers are limited by data movement, both between caches and memory and between nodes. Here we describe the solution of such systems of equations on the Cerebras Systems CS-1, a wafer-scale processor that has the memory bandwidth and communication latency to perform well. We achieve 0.86 PFLOPS on a single wafer-scale system for the solution by BiCGStab of a linear system arising from a 7-point finite difference stencil on a 600 X 595 X 1536 mesh, achieving about one third of the machine's peak performance. We explain the system, its architecture and programming, and its performance on this problem and related problems. We discuss issues of memory capacity and floating point precision. We outline plans to extend this work towards full applications.

==> spmv.c <==
/*    CS-1 code that computes matrix-vector multiplication y = Ax with a seven-point stencil matrix A preconditioned to have ones on the main diagonal. */


/*    Allocate storage for the various matrix and tensor elements. The z-dimensions and y-result are padded with zeros to avoid bounds checks in the code that follows. */

float16 xp[Z], xm[Z], yp[Z], ym[Z], zp[Z], zm[Z+1];
float16 v[Z+1], u[Z+2];

/*    Allocate storage for FIFOs that store intermediate vector product components prior to reduction by summation. We used a FIFO depth of 20. */

float16 term[5][20];

/*    Initialize DSRs with tensor descriptors for the access pattern. We use a consecutive access pattern with an outer dimension stride of zero to return the DSR to its initial position when the operation is complete. */

tensor xp_a = {.base=xp, .shape={1,Z  }, .stride={0,1} };
tensor xm_a = {.base=xm, .shape={1,Z  }, .stride={0,1} };
tensor yp_a = {.base=yp, .shape={1,Z  }, .stride={0,1} };
tensor ym_a = {.base=ym, .shape={1,Z  }, .stride={0,1} };
tensor zp_a = {.base=zp, .shape={1,Z  }, .stride={0,1} };
tensor zm_a = {.base=zm, .shape={1,Z+1}, .stride={0,1} };

/*    Initialize (more) DSRs with FIFO descriptors to store intermediate products. The FIFOs are configured to activate certain tasks automatically when data is pushed. */

fifo xp_fifo={.start=term[0], .end=term[1], .onpush=sumtask};
fifo xm_fifo={.start=term[1], .end=term[2], .onpush=sumtask};
fifo yp_fifo={.start=term[2], .end=term[3], .onpush=sumtask};
fifo ym_fifo={.start=term[3], .end=term[4], .onpush=sumtask};
fifo zp_fifo={.start=term[4], .end=term[5], .onpush=sumtask};

/*    Initialize (yet more) DSRs with descriptors that all alias the same output y vector. During the course of execution, they will advance asynchronously. Notice: accumulators for zp and zm contributions are shifted by one. */

tensor xp_acc = {.base=u+1, .shape={1,Z}, .stride={0,1} };
tensor xm_acc = {.base=u+1, .shape={1,Z}, .stride={0,1} };
tensor yp_acc = {.base=u+1, .shape={1,Z}, .stride={0,1} };
tensor ym_acc = {.base=u+1, .shape={1,Z}, .stride={0,1} };
tensor zp_acc = {.base=u+2, .shape={1,Z}, .stride={0,1} };
tensor zm_acc = {.base=u+0, .shape={1,Z}, .stride={0,1} };
tensor c_acc  = {.base=u+1, .shape={1,Z}, .stride={0,1} };

/*    Initialize DSRs to traverse the local x vector. We use two descriptors because we make two traversals from separate threads concurrently. */

tensor v0 = {.base=v, .shape={1,Z+1}, .stride={0,1} };
tensor v1 = {.base=v, .shape={1,Z  }, .stride={0,1} };

/*    Hardware will schedule a task when it is activated and not blocked. Initially we block SPMV completion tasks. Special instructions block(), unblock(), activate() and machine events such as completion of a background thread can manipulate these task states. */

taskset sched_block    = { xdone, ydone, cdone, xydone, xycdone };
taskset sched_activate = { };


task spmv {
/*    Initialize DSRs as fabric I/O descriptors. Instructions that use these descriptors are run by the hardware as background threads in the specified thread slot. When the operation is completed it can trigger a change in a task's scheduling status. These are initialized in spmv task because at the end of the threads' execution, the descriptors no longer have their initial values. */

    fabric xp_rx={.thr=0, .len=Z, .trig=xdone, .act=ACTIVATE};
    fabric xm_rx={.thr=1, .len=Z, .trig=xdone, .act=UNBLOCK };
    fabric yp_rx={.thr=2, .len=Z, .trig=ydone, .act=ACTIVATE};
    fabric ym_rx={.thr=3, .len=Z, .trig=ydone, .act=UNBLOCK };
    fabric zp_rx={.thr=4, .len=Z, .trig=cdone, .act=ACTIVATE};
    fabric c_tx ={.thr=5, .len=Z};
    fabric c_rx ={.thr=6, .len=Z, .trig=cdone, .act=UNBLOCK};

/*    Finally, we see the first executable code. It is often the case that most of the code specifies DSR setup and task dependencies; the executable code itself is just the arithmetic that operates over the above structure. */

/*    Launch thread to send local vector to four neighbors and mirror to ourselves. */

    c_tx[]   = v1[];

/*    Initialize the output vector with x*zm. This runs in the main thread and completes before any subsequent lines are executed */

    zm_acc[] = v0[]    * zm_a[];

/*    Launch five threads write to FIFOs of vector length Z. */

    xp_fifo[]  = xp_rx[] * xp_a[];
    xm_fifo[]  = xm_rx[] * xm_a[];
    yp_fifo[]  = yp_rx[] * yp_a[];
    ym_fifo[]  = ym_rx[] * ym_a[];
    zp_fifo[]  = zp_rx[] * zp_a[];

/*    Launch a thread to handle the main diagonal. Because the diagonal is all ones there is no FIFO and no multiplication. */

    c_acc[]  = c_acc[] + c_rx[];
}

/*    The FIFO write threads run asynchronously. When they push data into a FIFO, they also activate a summation task. The summation task reads all available data from the FIFOs sequentially, adding the values to the result vector y. It is marked as higher priority to avoid a race condition with the synchronization task tree. The production code used two distinct summation tasks to improve performance. */

task sumtask __priority__ {
    xp_acc[] = xp_acc[] + xp_fifo[];
    xm_acc[] = xm_acc[] + xm_fifo[];
    zp_acc[] = zp_acc[] + zp_fifo[];
    yp_acc[] = yp_acc[] + yp_fifo[];
    ym_acc[] = ym_acc[] + ym_fifo[];
}

/*    A small tree of completion tasks is used to make sure that all threads of SPMV execution have completed before passing control back to the BiCG solver. */

task xdone   { block(xdone),   unblock(xydone);   }
task ydone   { block(ydone),   activate(xydone);  }
task xydone  { block(xydone),  unblock(xycdone);  }
task cdone   { block(cdone),   activate(xycdone); }
task xycdone { block(xycdone), activate(bicg);    }

